Variance Reduction in SGD by Distributed Importance Sampling

Humans are able to accelerate their learning by selecting training materials that are the most informative and at the appropriate level of difficulty. We propose a framework for distributing deep learning in which one set of workers search for the most informative examples in parallel while a single worker updates the model on examples selected by importance sampling. This leads the model to update using an unbiased estimate of the gradient which also has minimum variance when the sampling proposal is proportional to the L2-norm of the gradient. We show experimentally that this method reduces gradient variance even in a context where the cost of synchronization across machines cannot be ignored, and where the factors for importance sampling are not updated instantly across the training set.

==> ICLR2016 copy/figures/plot_020_024.py <==


import numpy as np
import pickle
import re
import os

import matplotlib
# This has already been specified in .scitools.cfg
# so we don't need to explicitly pick 'Agg'.
# matplotlib.use('Agg')
import pylab
import matplotlib.pyplot as plt

from matplotlib.backends.backend_pdf import PdfPages


def run():

    E020 = pickle.load(open("020_raw_accuracy_loss.pkl", "r"))
    E024 = pickle.load(open("024_raw_accuracy_loss.pkl", "r"))

    for variation in ['normal', 'log']:

        for segment in ['train', 'valid', 'test']:

            #output_path = "020vs024_prediction_error_%s_%s.png" % (segment, variation)
            output_path = "020vs024_prediction_error_%s_%s.pdf" % (segment, variation)

            A_domain_020, A_values_020 = E020[(segment, 'individual_accuracy')]
            A_domain_024, A_values_024 = E024[(segment, 'individual_accuracy')]

            # turn this into hours
            A_domain_020 = A_domain_020 / 3600
            A_domain_024 = A_domain_024 / 3600

            pylab.hold(True)

            if variation == 'normal':
                pylab.plot( [A_domain_020[0], A_domain_020[-1]], [0.00, 0.00], '--', c="#FF7F00", linewidth=0.8)
                handle = pylab.plot( A_domain_020, 1.00 - A_values_020, label='ISSGD', linewidth=2, c="#00a65a" )
                handle = pylab.plot( A_domain_024, 1.00 - A_values_024, label='SGD', linewidth=2, c="#0000FF" )
                plt.ylim([-0.05, {'train':0.15,'valid':0.15,'test':0.15}[segment]])
                plt.ylabel("prediction error")
                plt.legend(loc={'train':1,'valid':1,'test':1}[segment])
                #plt.title("Prediction error over whole %s dataset" % segment)
            elif variation == 'log':
                handle = pylab.plot( A_domain_020, np.log(1.00 - A_values_020), label='ISSGD', linewidth=2, c="#00a65a" )
                handle = pylab.plot( A_domain_024, np.log(1.00 - A_values_024), label='SGD', linewidth=2, c="#0000FF" )
                #plt.ylim([0.75, 1.05])
                plt.ylabel("log prediction error")
                plt.legend(loc={'train':1,'valid':1,'test':1}[segment])
                #plt.title("Log of prediction error over whole %s dataset" % segment)

            plt.xlabel("time in hours")
            # , 'xtick.labelsize':20, 'ytick.labelsize':20
            params = {  'legend.fontsize': 20, 'font.size':20}
            pylab.rcParams.update(params)

            # http://stackoverflow.com/questions/14442099/matplotlib-how-to-show-all-digits-on-ticks
            xx, locs = plt.xticks()
            ll = ['%.2f' % a for a in xx]
            plt.xticks(xx, ll)

            if re.match(r".*\.pdf", output_path):
                with PdfPages(output_path) as pdf:
                    pdf.savefig()
            else:
                pylab.savefig(output_path, dpi=250)
            pylab.close()
            print "Wrote %s." % output_path

if __name__ == "__main__":
    run()


==> ICLR2016 copy/figures/plot_020_025.py <==


import numpy as np
import pickle
import re
import os

import matplotlib
# This has already been specified in .scitools.cfg
# so we don't need to explicitly pick 'Agg'.
# matplotlib.use('Agg')
import pylab
import matplotlib.pyplot as plt

from matplotlib.backends.backend_pdf import PdfPages


def run():

    E020 = pickle.load(open("020_raw_accuracy_loss.pkl", "r"))
    E025 = pickle.load(open("025_raw_accuracy_loss.pkl", "r"))

    for variation in ['normal', 'log']:

        for segment in ['train', 'valid', 'test']:

            #output_path = "020vs025_prediction_error_%s_%s.png" % (segment, variation)
            output_path = "020vs025_prediction_error_%s_%s.pdf" % (segment, variation)

            A_domain_020, A_values_020 = E020[(segment, 'individual_accuracy')]
            A_domain_025, A_values_025 = E025[(segment, 'individual_accuracy')]

            # turn this into hours
            A_domain_020 = A_domain_020 / 3600
            A_domain_025 = A_domain_025 / 3600

            pylab.hold(True)

            if variation == 'normal':
                pylab.plot( [A_domain_020[0], A_domain_020[-1]], [0.00, 0.00], '--', c="#FF7F00", linewidth=0.8)
                handle = pylab.plot( A_domain_025, 1.00 - A_values_025, label='ISSGD ( +1.0)', linewidth=2, c="#6000CC" )
                handle = pylab.plot( A_domain_020, 1.00 - A_values_020, label='ISSGD (+10.0)', linewidth=2, c="#00a65a" )
                plt.xlim([0.0, 4.0])
                plt.ylim([-0.05, {'train':0.15,'valid':0.15,'test':0.15}[segment]])
                plt.ylabel("prediction error")
                plt.legend(loc={'train':1,'valid':1,'test':1}[segment])
                #plt.title("Prediction error over whole %s dataset" % segment)
            elif variation == 'log':
                handle = pylab.plot( A_domain_025, np.log(1.00 - A_values_025), label='ISSGD ( +1.0)', linewidth=2, c="#6000CC" )
                handle = pylab.plot( A_domain_020, np.log(1.00 - A_values_020), label='ISSGD (+10.0)', linewidth=2, c="#00a65a" )
                plt.xlim([0.0, 4.0])
                #plt.ylim([0.75, 1.05])
                plt.ylabel("log prediction error")
                plt.legend(loc={'train':1,'valid':1,'test':1}[segment])
                #plt.title("Log of prediction error over whole %s dataset" % segment)

            plt.xlabel("time in hours")

            params = {  'legend.fontsize': 20, 'font.size':16   }
            pylab.rcParams.update(params)

            # http://stackoverflow.com/questions/14442099/matplotlib-how-to-show-all-digits-on-ticks
            xx, locs = plt.xticks()
            ll = ['%.2f' % a for a in xx]
            plt.xticks(xx, ll)

            if re.match(r".*\.pdf", output_path):
                with PdfPages(output_path) as pdf:
                    pdf.savefig()
            else:
                pylab.savefig(output_path, dpi=250)
            pylab.close()
            print "Wrote %s." % output_path

if __name__ == "__main__":
    run()


==> ICLR2016 copy/figures_old_small/plot_020_024.py <==


import numpy as np
import pickle
import re
import os

import matplotlib
# This has already been specified in .scitools.cfg
# so we don't need to explicitly pick 'Agg'.
# matplotlib.use('Agg')
import pylab
import matplotlib.pyplot as plt

from matplotlib.backends.backend_pdf import PdfPages


def run():

    E020 = pickle.load(open("020_raw_accuracy_loss.pkl", "r"))
    E024 = pickle.load(open("024_raw_accuracy_loss.pkl", "r"))

    for variation in ['normal', 'log']:

        for segment in ['train', 'valid', 'test']:

            #output_path = "020vs024_prediction_error_%s_%s.png" % (segment, variation)
            output_path = "020vs024_prediction_error_%s_%s.pdf" % (segment, variation)

            A_domain_020, A_values_020 = E020[(segment, 'individual_accuracy')]
            A_domain_024, A_values_024 = E024[(segment, 'individual_accuracy')]

            # turn this into hours
            A_domain_020 = A_domain_020 / 3600
            A_domain_024 = A_domain_024 / 3600

            pylab.hold(True)

            if variation == 'normal':
                pylab.plot( [A_domain_020[0], A_domain_020[-1]], [0.00, 0.00], '--', c="#FF7F00", linewidth=0.8)
                handle = pylab.plot( A_domain_020, 1.00 - A_values_020, label='ISSGD', linewidth=2, c="#00a65a" )
                handle = pylab.plot( A_domain_024, 1.00 - A_values_024, label='SGD', linewidth=2, c="#0000FF" )
                plt.ylim([-0.05, {'train':0.15,'valid':0.15,'test':0.15}[segment]])
                plt.ylabel("prediction error")
                plt.legend(loc={'train':1,'valid':1,'test':1}[segment])
                #plt.title("Prediction error over whole %s dataset" % segment)
            elif variation == 'log':
                handle = pylab.plot( A_domain_020, np.log(1.00 - A_values_020), label='ISSGD', linewidth=2, c="#00a65a" )
                handle = pylab.plot( A_domain_024, np.log(1.00 - A_values_024), label='SGD', linewidth=2, c="#0000FF" )
                #plt.ylim([0.75, 1.05])
                plt.ylabel("log prediction error")
                plt.legend(loc={'train':1,'valid':1,'test':1}[segment])
                #plt.title("Log of prediction error over whole %s dataset" % segment)

            plt.xlabel("time in hours")

            params = {  'legend.fontsize': 20, 'font.size':16   }
            pylab.rcParams.update(params)

            # http://stackoverflow.com/questions/14442099/matplotlib-how-to-show-all-digits-on-ticks
            xx, locs = plt.xticks()
            ll = ['%.2f' % a for a in xx]
            plt.xticks(xx, ll)

            if re.match(r".*\.pdf", output_path):
                with PdfPages(output_path) as pdf:
                    pdf.savefig()
            else:
                pylab.savefig(output_path, dpi=250)
            pylab.close()
            print "Wrote %s." % output_path

if __name__ == "__main__":
    run()


==> ICLR2016 copy/figures_old_small/plot_020_025.py <==


import numpy as np
import pickle
import re
import os

import matplotlib
# This has already been specified in .scitools.cfg
# so we don't need to explicitly pick 'Agg'.
# matplotlib.use('Agg')
import pylab
import matplotlib.pyplot as plt

from matplotlib.backends.backend_pdf import PdfPages


def run():

    E020 = pickle.load(open("020_raw_accuracy_loss.pkl", "r"))
    E025 = pickle.load(open("025_raw_accuracy_loss.pkl", "r"))

    for variation in ['normal', 'log']:

        for segment in ['train', 'valid', 'test']:

            #output_path = "020vs025_prediction_error_%s_%s.png" % (segment, variation)
            output_path = "020vs025_prediction_error_%s_%s.pdf" % (segment, variation)

            A_domain_020, A_values_020 = E020[(segment, 'individual_accuracy')]
            A_domain_025, A_values_025 = E025[(segment, 'individual_accuracy')]

            # turn this into hours
            A_domain_020 = A_domain_020 / 3600
            A_domain_025 = A_domain_025 / 3600

            pylab.hold(True)

            if variation == 'normal':
                pylab.plot( [A_domain_020[0], A_domain_020[-1]], [0.00, 0.00], '--', c="#FF7F00", linewidth=0.8)
                handle = pylab.plot( A_domain_025, 1.00 - A_values_025, label='ISSGD ( +1.0)', linewidth=2, c="#6000CC" )
                handle = pylab.plot( A_domain_020, 1.00 - A_values_020, label='ISSGD (+10.0)', linewidth=2, c="#00a65a" )
                plt.xlim([0.0, 4.0])
                plt.ylim([-0.05, {'train':0.15,'valid':0.15,'test':0.15}[segment]])
                plt.ylabel("prediction error")
                plt.legend(loc={'train':1,'valid':1,'test':1}[segment])
                #plt.title("Prediction error over whole %s dataset" % segment)
            elif variation == 'log':
                handle = pylab.plot( A_domain_025, np.log(1.00 - A_values_025), label='ISSGD ( +1.0)', linewidth=2, c="#6000CC" )
                handle = pylab.plot( A_domain_020, np.log(1.00 - A_values_020), label='ISSGD (+10.0)', linewidth=2, c="#00a65a" )
                plt.xlim([0.0, 4.0])
                #plt.ylim([0.75, 1.05])
                plt.ylabel("log prediction error")
                plt.legend(loc={'train':1,'valid':1,'test':1}[segment])
                #plt.title("Log of prediction error over whole %s dataset" % segment)

            plt.xlabel("time in hours")

            params = {  'legend.fontsize': 20, 'font.size':16   }
            pylab.rcParams.update(params)

            # http://stackoverflow.com/questions/14442099/matplotlib-how-to-show-all-digits-on-ticks
            xx, locs = plt.xticks()
            ll = ['%.2f' % a for a in xx]
            plt.xticks(xx, ll)

            if re.match(r".*\.pdf", output_path):
                with PdfPages(output_path) as pdf:
                    pdf.savefig()
            else:
                pylab.savefig(output_path, dpi=250)
            pylab.close()
            print "Wrote %s." % output_path

if __name__ == "__main__":
    run()


==> figures/plot_020_024.py <==


import numpy as np
import pickle
import re
import os

import matplotlib
# This has already been specified in .scitools.cfg
# so we don't need to explicitly pick 'Agg'.
# matplotlib.use('Agg')
import pylab
import matplotlib.pyplot as plt

from matplotlib.backends.backend_pdf import PdfPages


def run():

    E020 = pickle.load(open("020_raw_accuracy_loss.pkl", "r"))
    E024 = pickle.load(open("024_raw_accuracy_loss.pkl", "r"))

    for variation in ['normal', 'log']:

        for segment in ['train', 'valid', 'test']:

            #output_path = "020vs024_prediction_error_%s_%s.png" % (segment, variation)
            output_path = "020vs024_prediction_error_%s_%s.pdf" % (segment, variation)

            A_domain_020, A_values_020 = E020[(segment, 'individual_accuracy')]
            A_domain_024, A_values_024 = E024[(segment, 'individual_accuracy')]

            # turn this into hours
            A_domain_020 = A_domain_020 / 3600
            A_domain_024 = A_domain_024 / 3600

            pylab.hold(True)

            if variation == 'normal':
                pylab.plot( [A_domain_020[0], A_domain_020[-1]], [0.00, 0.00], '--', c="#FF7F00", linewidth=0.8)
                handle = pylab.plot( A_domain_020, 1.00 - A_values_020, label='ISSGD', linewidth=2, c="#00a65a" )
                handle = pylab.plot( A_domain_024, 1.00 - A_values_024, label='SGD', linewidth=2, c="#0000FF" )
                plt.ylim([-0.05, {'train':0.15,'valid':0.15,'test':0.15}[segment]])
                plt.ylabel("prediction error")
                plt.legend(loc={'train':1,'valid':1,'test':1}[segment])
                #plt.title("Prediction error over whole %s dataset" % segment)
            elif variation == 'log':
                handle = pylab.plot( A_domain_020, np.log(1.00 - A_values_020), label='ISSGD', linewidth=2, c="#00a65a" )
                handle = pylab.plot( A_domain_024, np.log(1.00 - A_values_024), label='SGD', linewidth=2, c="#0000FF" )
                #plt.ylim([0.75, 1.05])
                plt.ylabel("log prediction error")
                plt.legend(loc={'train':1,'valid':1,'test':1}[segment])
                #plt.title("Log of prediction error over whole %s dataset" % segment)

            plt.xlabel("time in hours")
            # , 'xtick.labelsize':20, 'ytick.labelsize':20
            params = {  'legend.fontsize': 20, 'font.size':20}
            pylab.rcParams.update(params)

            # http://stackoverflow.com/questions/14442099/matplotlib-how-to-show-all-digits-on-ticks
            xx, locs = plt.xticks()
            ll = ['%.2f' % a for a in xx]
            plt.xticks(xx, ll)

            if re.match(r".*\.pdf", output_path):
                with PdfPages(output_path) as pdf:
                    pdf.savefig()
            else:
                pylab.savefig(output_path, dpi=250)
            pylab.close()
            print "Wrote %s." % output_path

if __name__ == "__main__":
    run()


==> figures/plot_020_025.py <==


import numpy as np
import pickle
import re
import os

import matplotlib
# This has already been specified in .scitools.cfg
# so we don't need to explicitly pick 'Agg'.
# matplotlib.use('Agg')
import pylab
import matplotlib.pyplot as plt

from matplotlib.backends.backend_pdf import PdfPages


def run():

    E020 = pickle.load(open("020_raw_accuracy_loss.pkl", "r"))
    E025 = pickle.load(open("025_raw_accuracy_loss.pkl", "r"))

    for variation in ['normal', 'log']:

        for segment in ['train', 'valid', 'test']:

            #output_path = "020vs025_prediction_error_%s_%s.png" % (segment, variation)
            output_path = "020vs025_prediction_error_%s_%s.pdf" % (segment, variation)

            A_domain_020, A_values_020 = E020[(segment, 'individual_accuracy')]
            A_domain_025, A_values_025 = E025[(segment, 'individual_accuracy')]

            # turn this into hours
            A_domain_020 = A_domain_020 / 3600
            A_domain_025 = A_domain_025 / 3600

            pylab.hold(True)

            if variation == 'normal':
                pylab.plot( [A_domain_020[0], A_domain_020[-1]], [0.00, 0.00], '--', c="#FF7F00", linewidth=0.8)
                handle = pylab.plot( A_domain_025, 1.00 - A_values_025, label='ISSGD ( +1.0)', linewidth=2, c="#6000CC" )
                handle = pylab.plot( A_domain_020, 1.00 - A_values_020, label='ISSGD (+10.0)', linewidth=2, c="#00a65a" )
                plt.xlim([0.0, 4.0])
                plt.ylim([-0.05, {'train':0.15,'valid':0.15,'test':0.15}[segment]])
                plt.ylabel("prediction error")
                plt.legend(loc={'train':1,'valid':1,'test':1}[segment])
                #plt.title("Prediction error over whole %s dataset" % segment)
            elif variation == 'log':
                handle = pylab.plot( A_domain_025, np.log(1.00 - A_values_025), label='ISSGD ( +1.0)', linewidth=2, c="#6000CC" )
                handle = pylab.plot( A_domain_020, np.log(1.00 - A_values_020), label='ISSGD (+10.0)', linewidth=2, c="#00a65a" )
                plt.xlim([0.0, 4.0])
                #plt.ylim([0.75, 1.05])
                plt.ylabel("log prediction error")
                plt.legend(loc={'train':1,'valid':1,'test':1}[segment])
                #plt.title("Log of prediction error over whole %s dataset" % segment)

            plt.xlabel("time in hours")

            params = {  'legend.fontsize': 20, 'font.size':16   }
            pylab.rcParams.update(params)

            # http://stackoverflow.com/questions/14442099/matplotlib-how-to-show-all-digits-on-ticks
            xx, locs = plt.xticks()
            ll = ['%.2f' % a for a in xx]
            plt.xticks(xx, ll)

            if re.match(r".*\.pdf", output_path):
                with PdfPages(output_path) as pdf:
                    pdf.savefig()
            else:
                pylab.savefig(output_path, dpi=250)
            pylab.close()
            print "Wrote %s." % output_path

if __name__ == "__main__":
    run()


==> figures_old_small/plot_020_024.py <==


import numpy as np
import pickle
import re
import os

import matplotlib
# This has already been specified in .scitools.cfg
# so we don't need to explicitly pick 'Agg'.
# matplotlib.use('Agg')
import pylab
import matplotlib.pyplot as plt

from matplotlib.backends.backend_pdf import PdfPages


def run():

    E020 = pickle.load(open("020_raw_accuracy_loss.pkl", "r"))
    E024 = pickle.load(open("024_raw_accuracy_loss.pkl", "r"))

    for variation in ['normal', 'log']:

        for segment in ['train', 'valid', 'test']:

            #output_path = "020vs024_prediction_error_%s_%s.png" % (segment, variation)
            output_path = "020vs024_prediction_error_%s_%s.pdf" % (segment, variation)

            A_domain_020, A_values_020 = E020[(segment, 'individual_accuracy')]
            A_domain_024, A_values_024 = E024[(segment, 'individual_accuracy')]

            # turn this into hours
            A_domain_020 = A_domain_020 / 3600
            A_domain_024 = A_domain_024 / 3600

            pylab.hold(True)

            if variation == 'normal':
                pylab.plot( [A_domain_020[0], A_domain_020[-1]], [0.00, 0.00], '--', c="#FF7F00", linewidth=0.8)
                handle = pylab.plot( A_domain_020, 1.00 - A_values_020, label='ISSGD', linewidth=2, c="#00a65a" )
                handle = pylab.plot( A_domain_024, 1.00 - A_values_024, label='SGD', linewidth=2, c="#0000FF" )
                plt.ylim([-0.05, {'train':0.15,'valid':0.15,'test':0.15}[segment]])
                plt.ylabel("prediction error")
                plt.legend(loc={'train':1,'valid':1,'test':1}[segment])
                #plt.title("Prediction error over whole %s dataset" % segment)
            elif variation == 'log':
                handle = pylab.plot( A_domain_020, np.log(1.00 - A_values_020), label='ISSGD', linewidth=2, c="#00a65a" )
                handle = pylab.plot( A_domain_024, np.log(1.00 - A_values_024), label='SGD', linewidth=2, c="#0000FF" )
                #plt.ylim([0.75, 1.05])
                plt.ylabel("log prediction error")
                plt.legend(loc={'train':1,'valid':1,'test':1}[segment])
                #plt.title("Log of prediction error over whole %s dataset" % segment)

            plt.xlabel("time in hours")

            params = {  'legend.fontsize': 20, 'font.size':16   }
            pylab.rcParams.update(params)

            # http://stackoverflow.com/questions/14442099/matplotlib-how-to-show-all-digits-on-ticks
            xx, locs = plt.xticks()
            ll = ['%.2f' % a for a in xx]
            plt.xticks(xx, ll)

            if re.match(r".*\.pdf", output_path):
                with PdfPages(output_path) as pdf:
                    pdf.savefig()
            else:
                pylab.savefig(output_path, dpi=250)
            pylab.close()
            print "Wrote %s." % output_path

if __name__ == "__main__":
    run()


==> figures_old_small/plot_020_025.py <==


import numpy as np
import pickle
import re
import os

import matplotlib
# This has already been specified in .scitools.cfg
# so we don't need to explicitly pick 'Agg'.
# matplotlib.use('Agg')
import pylab
import matplotlib.pyplot as plt

from matplotlib.backends.backend_pdf import PdfPages


def run():

    E020 = pickle.load(open("020_raw_accuracy_loss.pkl", "r"))
    E025 = pickle.load(open("025_raw_accuracy_loss.pkl", "r"))

    for variation in ['normal', 'log']:

        for segment in ['train', 'valid', 'test']:

            #output_path = "020vs025_prediction_error_%s_%s.png" % (segment, variation)
            output_path = "020vs025_prediction_error_%s_%s.pdf" % (segment, variation)

            A_domain_020, A_values_020 = E020[(segment, 'individual_accuracy')]
            A_domain_025, A_values_025 = E025[(segment, 'individual_accuracy')]

            # turn this into hours
            A_domain_020 = A_domain_020 / 3600
            A_domain_025 = A_domain_025 / 3600

            pylab.hold(True)

            if variation == 'normal':
                pylab.plot( [A_domain_020[0], A_domain_020[-1]], [0.00, 0.00], '--', c="#FF7F00", linewidth=0.8)
                handle = pylab.plot( A_domain_025, 1.00 - A_values_025, label='ISSGD ( +1.0)', linewidth=2, c="#6000CC" )
                handle = pylab.plot( A_domain_020, 1.00 - A_values_020, label='ISSGD (+10.0)', linewidth=2, c="#00a65a" )
                plt.xlim([0.0, 4.0])
                plt.ylim([-0.05, {'train':0.15,'valid':0.15,'test':0.15}[segment]])
                plt.ylabel("prediction error")
                plt.legend(loc={'train':1,'valid':1,'test':1}[segment])
                #plt.title("Prediction error over whole %s dataset" % segment)
            elif variation == 'log':
                handle = pylab.plot( A_domain_025, np.log(1.00 - A_values_025), label='ISSGD ( +1.0)', linewidth=2, c="#6000CC" )
                handle = pylab.plot( A_domain_020, np.log(1.00 - A_values_020), label='ISSGD (+10.0)', linewidth=2, c="#00a65a" )
                plt.xlim([0.0, 4.0])
                #plt.ylim([0.75, 1.05])
                plt.ylabel("log prediction error")
                plt.legend(loc={'train':1,'valid':1,'test':1}[segment])
                #plt.title("Log of prediction error over whole %s dataset" % segment)

            plt.xlabel("time in hours")

            params = {  'legend.fontsize': 20, 'font.size':16   }
            pylab.rcParams.update(params)

            # http://stackoverflow.com/questions/14442099/matplotlib-how-to-show-all-digits-on-ticks
            xx, locs = plt.xticks()
            ll = ['%.2f' % a for a in xx]
            plt.xticks(xx, ll)

            if re.match(r".*\.pdf", output_path):
                with PdfPages(output_path) as pdf:
                    pdf.savefig()
            else:
                pylab.savefig(output_path, dpi=250)
            pylab.close()
            print "Wrote %s." % output_path

if __name__ == "__main__":
    run()

